Memory Inception: Latent-Space KV Cache Manipulation for Steering LLMs

Steering large language models (LLMs) is usually done by either instruction prompting or activation steering. Prompting often gives strong control, but caches guidance tokens at every layer and can clutter long interactions; activation steering is compact but typically weaker and does not support large structured reminders. We introduce memory inception (MI), a training-free method that steers in latent attention space by inserting text-derived key-value (KV) banks only at selected layers. Rather than materializing reminder content throughout the prompt cache, MI treats steering as selective KV allocation, injecting latent slots only where the model routes to them. On matched personality-steering tasks, MI gives the best overall control--drift trade-off, remaining competitive with prompting while consistently outperforming CAA. On updateable guidance, MI supports mid-conversation behavior shifts without rewriting the visible transcript, achieving the highest post-shift alignment on Qwen3. On structured reasoning, MI outperforms visible prompting on HARDMath and PHYSICS (10/12 subject$\times$mode cells), serving as proxies for structured reasoning in verifiable domains, while cutting content-matched KV storage by up to 118$\times$. These results position MI as a powerful steering method when guidance is persistent, structured, or expensive to keep in the visible transcript.

==> Figures/build_figure5.py <==
#!/usr/bin/env python3
"""Compile the concise Figure 5 TikZ source and export a PDF and PNG preview."""
from pathlib import Path
import hashlib
import json
import shutil
import subprocess


def run(argv, **kwargs):
    return subprocess.run(argv, check=True, text=True, **kwargs)


def main():
    figures = Path(__file__).resolve().parent
    root = figures.parent
    source = figures / "figure5_tikz" / "main.tex"
    output = root / "output" / "figure5_tikz"
    build = output / "build"
    build.mkdir(parents=True, exist_ok=True)
    if shutil.which("tectonic"):
        compiler = ["tectonic", "--keep-logs", "--outdir", str(build), str(source)]
    elif shutil.which("latexmk"):
        compiler = ["latexmk", "-pdf", "-interaction=nonstopmode",
                    f"-outdir={build}", str(source)]
    elif shutil.which("pdflatex"):
        compiler = ["pdflatex", "-interaction=nonstopmode", "-halt-on-error",
                    f"-output-directory={build}", str(source)]
    else:
        raise SystemExit("Install tectonic, latexmk, or pdflatex to build Figure 5.")
    run(compiler, cwd=source.parent)
    pdf = build / "main.pdf"
    figure_pdf = figures / "architecture_attention_steering_tikz.pdf"
    export = root / "output" / "pdf" / "Memory_Inception_Figure_5.pdf"
    export.parent.mkdir(parents=True, exist_ok=True)
    shutil.copy2(pdf, figure_pdf)
    shutil.copy2(pdf, export)
    preview = output / "figure5_preview"
    run(["pdftoppm", "-singlefile", "-png", "-r", "300", str(pdf), str(preview)])
    shutil.copy2(preview.with_suffix(".png"),
                 figures / "architecture_attention_steering_tikz.png")
    run(["pdftoppm", "-singlefile", "-png", "-r", "150", str(pdf),
         str(output / "figure5_print_size")])
    for command in ("pdfinfo", "pdffonts"):
        result = run([command, str(pdf)], capture_output=True)
        (output / f"{command}.txt").write_text(result.stdout)
    run(["pdftotext", "-layout", str(pdf), str(output / "figure5_text.txt")])
    original = figures / "architecture_attention_steering.png"
    manifest = {
        "source": str(source.relative_to(root)),
        "source_sha256": hashlib.sha256(source.read_bytes()).hexdigest(),
        "pdf_sha256": hashlib.sha256(pdf.read_bytes()).hexdigest(),
        "original_raster_sha256": hashlib.sha256(original.read_bytes()).hexdigest(),
        "width_inches": 5.5,
        "creation": "Native TikZ paths and typeset text, with no raster images.",
        "scope": "Concise architecture schematic; norms and residual paths omitted.",
        "compiler": compiler,
    }
    (output / "build_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
    print(f"PDF: {figure_pdf}")
    print(f"Preview: {preview.with_suffix('.png')}")


if __name__ == "__main__":
    main()


==> Figures/build_headline.py <==
#!/usr/bin/env python3
"""Compile the editable TikZ headline and render publication-size previews.

Requirements: Python 3, tectonic (or latexmk/pdflatex), and Poppler utilities.
Run from any directory: python3 /path/to/Figures/build_headline.py
"""
from pathlib import Path
import hashlib
import json
import shutil
import subprocess


def run(argv, **kwargs):
    return subprocess.run(argv, check=True, text=True, **kwargs)


def main():
    figures = Path(__file__).resolve().parent
    root = figures.parent
    source = figures / "headline_tikz.tex"
    output = root / "output" / "headline_tikz"
    build = output / "build"
    build.mkdir(parents=True, exist_ok=True)
    if shutil.which("tectonic"):
        compiler = ["tectonic", "--keep-logs", "--outdir", str(build), str(source)]
    elif shutil.which("latexmk"):
        compiler = ["latexmk", "-pdf", "-interaction=nonstopmode", f"-outdir={build}", str(source)]
    elif shutil.which("pdflatex"):
        compiler = ["pdflatex", "-interaction=nonstopmode", "-halt-on-error", f"-output-directory={build}", str(source)]
    else:
        raise SystemExit("Install tectonic, latexmk, or pdflatex to compile the figure.")
    run(compiler, cwd=figures)
    compiled = build / "headline_tikz.pdf"
    figure_pdf = figures / "headline_tikz.pdf"
    shutil.copy2(compiled, figure_pdf)
    export = root / "output" / "pdf" / "Memory_Inception_headline.pdf"
    export.parent.mkdir(parents=True, exist_ok=True)
    shutil.copy2(compiled, export)
    preview = output / "headline_preview"
    run(["pdftoppm", "-singlefile", "-png", "-r", "300", str(compiled), str(preview)])
    shutil.copy2(preview.with_suffix(".png"), figures / "headline_tikz.png")
    run(["pdftoppm", "-singlefile", "-png", "-r", "150", str(compiled), str(output / "headline_print_size")])
    for command, name in [("pdfinfo", "pdfinfo.txt"), ("pdffonts", "pdffonts.txt")]:
        result = run([command, str(compiled)], capture_output=True)
        (output / name).write_text(result.stdout)
    run(["pdftotext", "-layout", str(compiled), str(output / "headline_text.txt")])
    provenance = {
        "source": str(source.relative_to(root)),
        "source_sha256": hashlib.sha256(source.read_bytes()).hexdigest(),
        "pdf_sha256": hashlib.sha256(compiled.read_bytes()).hexdigest(),
        "original_raster_sha256": (
            hashlib.sha256((figures / "headline.png").read_bytes()).hexdigest()
            if (figures / "headline.png").exists() else None
        ),
        "width_inches": 5.5,
        "creation": "Native TikZ paths and typeset text; no raster assets embedded.",
        "compiler": compiler,
    }
    (output / "build_manifest.json").write_text(json.dumps(provenance, indent=2) + "\n")
    print(f"PDF: {figure_pdf}")
    print(f"Preview: {preview.with_suffix('.png')}")


if __name__ == "__main__":
    main()


==> Figures/build_layer_ablation.py <==
#!/usr/bin/env python3
"""Retypeset Figure 3 without reconstructing unavailable resource measurements.

A/B use exactly the numbers printed in the original PNG. C keeps the original
plot artwork, including all bars and error bars. Only its axes are retypeset.
"""
from pathlib import Path
import hashlib
import json

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
from matplotlib import font_manager
import numpy as np
from PIL import Image


def main():
    figures = Path(__file__).resolve().parent
    root = figures.parent
    source = figures / 'fig_layer_ablation_relaxed_delta.png'
    assert hashlib.sha256(source.read_bytes()).hexdigest() == (
        '68b67cbca2cd67f05fc9adf126251a93f39a4783eb16a8d8bb3656c51f5ca3ee'
    ), 'The original figure changed; recheck all printed values and crop coordinates.'
    original = Image.open(source).convert('RGB')
    assert original.size == (3129, 831), 'Recheck crop coordinates for a new source.'
    # The crop excludes the old axes, tick labels, and title. Pixel coordinates
    # refer to the original published artwork, not inferred numeric measurements.
    bounds = (2188, 206, 3094, 733)
    resource = np.asarray(original.crop(bounds))
    target = '#2a9d8f'
    prompt = '#355475'
    plt.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['Times New Roman', 'DejaVu Serif'],
        'font.size': 8.5,
        'axes.titlesize': 9,
        'axes.titleweight': 'bold',
        'axes.labelsize': 8.5,
        'xtick.labelsize': 8,
        'ytick.labelsize': 8,
        'legend.fontsize': 8,
        'pdf.fonttype': 42,
        'ps.fonttype': 42,
        'mathtext.fontset': 'stix',
        'axes.linewidth': .6,
    })
    fig = plt.figure(figsize=(5.5, 2.0), facecolor='white')
    axes = [fig.add_axes([.08, .24, .23, .53]),
            fig.add_axes([.365, .24, .33, .53])]
    series = [
        ('(A) Agreeableness', ['1', '5', '10', '15', 'P'],
         ['0.46', '0.38', '0.50', '0.50', '-0.04']),
        ('(B) Neuroticism', ['1', '5', '10', '15', '20', '25', '30', 'P'],
         ['-0.46', '-0.29', '0.12', '0.12', '0.42', '0.46', '0.62', '1.00']),
    ]
    for index, (ax, (title, labels, strings)) in enumerate(zip(axes, series)):
        values = np.array([float(v) for v in strings])
        positions = np.arange(len(values))
        ax.set_axisbelow(True)
        ax.set_facecolor('#fcfbf8')
        ax.yaxis.grid(True, color='#e7e9eb', linewidth=.5)
        ax.axhline(0, color='#87929d', linewidth=.65)
        ax.bar(positions, values, width=.74,
               color=[target] * (len(values)-1) + [prompt],
               edgecolor='white', linewidth=.5, zorder=3)
        for x, value, label in zip(positions, values, strings):
            ax.annotate(label, (x, value), xytext=(0, 3 if value >= 0 else -3),
                        textcoords='offset points', ha='center',
                        va='bottom' if value >= 0 else 'top', fontsize=8,
                        color='#303844')
        ax.set_xticks(positions, labels)
        ax.set_yticks([-.5, 0, .5, 1.0])
        ax.set_ylim(-.75, 1.25)
        ax.set_xlim(-.5, len(values)-.5)
        ax.set_ylabel('GAS' if index == 0 else '', labelpad=3)
        ax.set_title(title, loc='left', pad=7)
        ax.spines[['top', 'right']].set_visible(False)
        ax.tick_params(length=2.5, width=.6, pad=2)
    fig.legend(handles=[Patch(facecolor=target, label='Ours'),
                        Patch(facecolor=prompt, label='Prompt')],
               loc='upper center', bbox_to_anchor=(.35, 1.035),
               ncol=2, frameon=False, handlelength=1.5, columnspacing=1.5)
    fig.text(.35, .035, 'Selected layers (P = Prompt)', ha='center', fontsize=8.5)

    # Preserve the three-panel row. The narrow resource panel retains the
    # source artwork at a resolution well above 300 ppi.
    resource_width = .19 * 5.5
    ax = fig.add_axes([.80, .24, .19, .53])
    ax.imshow(resource, extent=(0, 1, 0, 1), origin='upper', aspect='auto',
              interpolation='none', zorder=0)
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    # Exact tick locations are taken from the original axis pixels.
    x_pixels = [2272, 2395, 2518, 2641, 2764, 2887, 3010]
    x_ticks = [(x-bounds[0])/(bounds[2]-bounds[0]) for x in x_pixels]
    ax.set_xticks(x_ticks, ['1', '5', '10', '15', '20', '25', '30'])
    y_pixels = [683, 456, 230]
    y_ticks = [(bounds[3]-y)/(bounds[3]-bounds[1]) for y in y_pixels]
    ax.set_yticks(y_ticks, [r'$10^{-1}$', r'$10^{0}$', r'$10^{1}$'])
    ax.set_xlabel('Selected layers', labelpad=3)
    ax.set_ylabel('KV memory (MiB, log)', labelpad=4)
    ax.set_title('(C) Resource', loc='left', pad=8)
    ax.spines[['top', 'right']].set_visible(False)
    ax.tick_params(length=2.5, width=.6, pad=2)
    fig.legend(handles=[Patch(facecolor='#dce7ef', edgecolor='#6c879b', label='Prompt'),
                        Patch(facecolor=target, label='Ours')],
               loc='upper center', bbox_to_anchor=(.86, 1.035), ncol=2,
               frameon=False, handlelength=1.0, columnspacing=1.0)

    output = root/'output'/'layer_ablation_layout'
    output.mkdir(parents=True, exist_ok=True)
    pdf = figures/'fig_layer_ablation_readable.pdf'
    png = figures/'fig_layer_ablation_readable.png'
    fig.savefig(pdf)
    fig.savefig(png, dpi=300)
    plt.close(fig)
    manifest = {
        'source': str(source.relative_to(root)),
        'source_sha256': hashlib.sha256(source.read_bytes()).hexdigest(),
        'width_inches': 5.5,
        'height_inches': 2.0,
        'layout': 'Three panels in one row',
        'printed_score_labels': {title: dict(zip(labels, values))
                                 for title, labels, values in series},
        'resource_artwork_crop_pixels': bounds,
        'resource_artwork_sha256': hashlib.sha256(resource.tobytes()).hexdigest(),
        'resource_artwork_source_ppi': resource.shape[1]/resource_width,
        'font': font_manager.findfont('Times New Roman'),
        'axes_font_pt': 8.5,
        'tick_and_value_font_pt': 8,
        'resource_values_digitized': False,
        'resource_error_bars_recomputed': False,
        'source_data_or_confidence_intervals_invented': False,
    }
    (output/'manifest.json').write_text(json.dumps(manifest, indent=2)+'\n')
    print(pdf)
    print(png)


if __name__ == '__main__':
    main()

